Higgs pair production from bottom quark annihilation to NNLO in QCD

We present the first results on the two-loop massless QCD corrections to the four-point amplitude $b+\overline{b} \rightarrow H+H$ in the five flavor scheme, treating bottom quarks as massless. This amplitude is sensitive to the trilinear Higgs boson coupling. Our two-loop result for this amplitude constitutes of purely virtual contributions to the next-to-next-to-leading order QCD predictions for the production of a pair of Higgs bosons at the Large Hadron Collider. Using these two loop amplitudes and exploiting the universality of the soft contributions in perturbative QCD, we obtain the NNLO QCD effects in the soft plus virtual approximation. We find that the inclusion of higher order terms reduce the uncertainties resulting from the unphysical renormalisation and factorisation scales.

==> anc/README <==
===========================================
Two-loop QCD corrections to b+\bar{b} → H+H 
amplitude 
by Ajjath A H, P. Banerjee, A. Chakraborty,
P. Dhani, P. Mukherjee, N. Rana and 
V. Ravindran 
(ArXiv:1811.xxxxx)
===========================================
Last modification: 2nd November 2018

Prerequisites
========================================

- Mathematica
- lievaluate package by Hjalte Frellesvig, 
Damiano Tommasini, and Christopher Wever 
(ArXiv:1601.02649)


Installation of the lievaluate package
========================================

1) download the public source code from:
https://arxiv.org/e-print/1601.02649
2) untar the package via: 
tar xfvz 1601.02649.tar.gz
3) enter the directory "annc"
4) follow the instructions for installation 
in the readme.txt (summary point 3)
5) copy the path where tohe executable 
is created


Evaluate the four-point amplitudes
========================================

1) open eval_result.m file
2) include the correct path to the folder, 
where the lievaluate package lies (see above)
3) perform the evaluation via:
math -run "<<eval_result.m"

Note: we extract a factor of M2 (=m_h^2) from 
the amplitude for cleaner plots.

For questions and bug reports, please contact 
any of the authors.


==> anc/eval_result.m <==
(* ::Package:: *)

(*****)

zeta2=Zeta[2];
zeta3=Zeta[3];
zeta4=Zeta[4];

y1 := -1/2/m2*(2*m2 - s + ct*Sqrt[s*(s-4*m2)]);
x1 := (-2*m2 + s - Sqrt[-4*m2*s + s^2])/(2*m2);
m2 = 125^2;

s1=Join[Range[251^2,501^2,10^2],Range[511^2,1000^2,50^2]];

(* positive cos(theta)*)
st = "p";
T = Flatten[Table[{SetAccuracy[y1,300],SetAccuracy[x1,300]},{ct,0.0`100,0.999`100,0.2`100},{s,s1}],1];
nbcost = Length[Range[0.0`100,0.999`100,0.2`100]];

(*
(*negative cos(theta)*)
 st = "m";
 T = Flatten[Table[{SetAccuracy[y1,300],SetAccuracy[x1,300]},{ct,-1.`100,-0.2`100,0.2`100},{s,s1}],1];
 nbcost = Length[Range[-1.`100,-0.2`100,0.2`100]];
 *)
		
c1 = Count[T,{a_,b_}]/nbcost;

expression1 = Get["result.in"];
gauge[x_,y_,muR2_,M2_] := Evaluate[expression1/.{CA->3,Nf->5,N->3},300];

M2=125^2;
muR2=M2/2;

link = Install["/link/to/lievaluateinterface"];
del=10^-50;
Li22new[a_,b_] := If[Im[Li22[a+I*del,b+I*del]]<10^-12, Re[Li22[a+I*del,b+I*del]], Li22[a+I*del,b+I*del]];

Tabfin={};

Do[
   Do[ 
      x = Part[Part[T,(j-1)*c1+i],2]; 
      y = Part[Part[T,(j-1)*c1+i],1];  
      Ans[i] = SetPrecision[gauge[x, y,muR2,M2]]; 
      Ans[i] = {Re[Ans[i]],Im[Ans[i]]};
      (*Print[Ans[i]];*)
      Tabfin = Join[Tabfin,{Flatten[Table[{N[x,5],N[y,5],Simplify[Ans[i]]}],1]}]
      ,{i,1,c1}];
   
   filename=StringJoin["data_result_costh",st,ToString[j],".dat"];
   Export[filename,Tabfin,"TSV"];
   Tabfin={}
   ,{j,1,nbcost}]; 

